Adversarial Risk and the Dangers of Evaluating Against Weak Attacks

This paper investigates recently proposed approaches for defending against adversarial examples and evaluating adversarial robustness. We motivate 'adversarial risk' as an objective for achieving models robust to worst-case inputs. We then frame commonly used attacks and evaluation metrics as defining a tractable surrogate objective to the true adversarial risk. This suggests that models may optimize this surrogate rather than the true adversarial risk. We formalize this notion as 'obscurity to an adversary,' and develop tools and heuristics for identifying obscured models and designing transparent models. We demonstrate that this is a significant problem in practice by repurposing gradient-free optimization techniques into adversarial attacks, which we use to decrease the accuracy of several recently proposed defenses to near zero. Our hope is that our formulations and results will help researchers to develop more powerful defenses.

==> cleanup.sh <==
rm jpeg_plot.tex
rm appendix_full.tex
rm plot_hgd.tex
rm plot_stochastic.tex
rm -r images

TEX_FILES=(appendix main pixeldefend_plot plot_attack_cdf plot_margin_diff plot_pixeldefend_detection plots_combined summary_table)

for TEX_FILE in "${TEX_FILES[@]}"
do
    perl -pe 's/(^|[^\\])%.*/\1%/' < "$TEX_FILE".tex > "$TEX_FILE"_new.tex
done

for TEX_FILE in "${TEX_FILES[@]}"
do
    cp "$TEX_FILE"_new.tex "$TEX_FILE".tex
    rm "$TEX_FILE"_new.tex
done

rm main.bbl main.blg main.log main.out main.pdf main.aux
mv main.tex real_main.tex

cp arxiv_main.tex main.tex
pdflatex real_main.tex
bibtex real_main
pdflatex real_main.tex
pdflatex real_main.tex

pdflatex main.tex

